A Dynamic Reduction Network for Point Clouds

Classifying whole images is a classic problem in machine learning, and graph neural networks are a powerful methodology to learn highly irregular geometries. It is often the case that certain parts of a point cloud are more important than others when determining overall classification. On graph structures this started by pooling information at the end of convolutional filters, and has evolved to a variety of staged pooling techniques on static graphs. In this paper, a dynamic graph formulation of pooling is introduced that removes the need for predetermined graph structure. It achieves this by dynamically learning the most important relationships between data via an intermediate clustering. The network architecture yields interesting results considering representation size and efficiency. It also adapts easily to a large number of tasks from image classification to energy regression in high energy particle physics.

==> dynamic_reduction_network.py <==
import os
import os.path as osp
import math

import numpy as np
import torch
import gc
import torch.nn as nn
import torch.nn.functional as F
import torch_geometric.transforms as T

from torch.utils.checkpoint import checkpoint
from torch_cluster import knn_graph

from torch_geometric.nn import EdgeConv, NNConv
from torch_geometric.nn.pool.edge_pool import EdgePooling

from torch_geometric.utils import normalized_cut
from torch_geometric.utils import remove_self_loops
from torch_geometric.utils.undirected import to_undirected
from torch_geometric.nn import (graclus, max_pool, max_pool_x,
                                global_mean_pool, global_max_pool,
                                global_add_pool)

transform = T.Cartesian(cat=False)

from torch.optim import Optimizer
from torch.optim.lr_scheduler import _LRScheduler
import math
import torch
import sys

class ReduceMaxLROnRestart:
    def __init__(self, ratio=0.75):
        self.ratio = ratio
        
        def __call__(self, eta_min, eta_max):
            return eta_min, eta_max * self.ratio
        
        
class ExpReduceMaxLROnIteration:
    def __init__(self, gamma=1):
        self.gamma = gamma
        
    def __call__(self, eta_min, eta_max, iterations):
        return eta_min, eta_max * self.gamma ** iterations


class CosinePolicy:
    def __call__(self, t_cur, restart_period):
        return 0.5 * (1. + math.cos(math.pi *
                                    (t_cur / restart_period)))
    
    
class ArccosinePolicy:
    def __call__(self, t_cur, restart_period):
        return (math.acos(max(-1, min(1, 2 * t_cur
                                      / restart_period - 1))) / math.pi)
    
    
class TriangularPolicy:
    def __init__(self, triangular_step=0.5):
        self.triangular_step = triangular_step
        
    def __call__(self, t_cur, restart_period):
        inflection_point = self.triangular_step * restart_period
        point_of_triangle = (t_cur / inflection_point
                             if t_cur < inflection_point
                             else 1.0 - (t_cur - inflection_point)
                             / (restart_period - inflection_point))
        return point_of_triangle
    
    
class CyclicLRWithRestarts(_LRScheduler):
    """Decays learning rate with cosine annealing, normalizes weight decay
    hyperparameter value, implements restarts.
    https://arxiv.org/abs/1711.05101
    Args:
        optimizer (Optimizer): Wrapped optimizer.
        batch_size: minibatch size
        epoch_size: training samples per epoch
        restart_period: epoch count in the first restart period
        t_mult: multiplication factor by which the next restart period will expand/shrink
        policy: ["cosine", "arccosine", "triangular", "triangular2", "exp_range"]
        min_lr: minimum allowed learning rate
        verbose: print a message on every restart
        gamma: exponent used in "exp_range" policy
        eta_on_restart_cb: callback executed on every restart, adjusts max or min lr
        eta_on_iteration_cb: callback executed on every iteration, adjusts max or min lr
        triangular_step: adjusts ratio of increasing/decreasing phases for triangular policy
    Example:
        >>> scheduler = CyclicLRWithRestarts(optimizer, 32, 1024, restart_period=5, t_mult=1.2)
        >>> for epoch in range(100):
        >>>     scheduler.step()
        >>>     train(...)
        >>>         ...
        >>>         optimizer.zero_grad()
        >>>         loss.backward()
        >>>         optimizer.step()
        >>>         scheduler.batch_step()
        >>>     validate(...)
    """
    
    def __init__(self, optimizer, batch_size, epoch_size, restart_period=100,
                 t_mult=2, last_epoch=-1, verbose=False,
                 policy="cosine", policy_fn=None, min_lr=1e-7,
                 eta_on_restart_cb=None, eta_on_iteration_cb=None,
                 gamma=1.0, triangular_step=0.5):
        
        if not isinstance(optimizer, Optimizer):
            raise TypeError('{} is not an Optimizer'.format(
                type(optimizer).__name__))
        
        self.optimizer = optimizer
        
        if last_epoch == -1:
            for group in optimizer.param_groups:
                group.setdefault('initial_lr', group['lr'])
                group.setdefault('minimum_lr', min_lr)
        else:
            for i, group in enumerate(optimizer.param_groups):
                if 'initial_lr' not in group:
                    raise KeyError("param 'initial_lr' is not specified "
                                   "in param_groups[{}] when resuming an"
                                   " optimizer".format(i))
                
        self.base_lrs = [group['initial_lr'] for group
                         in optimizer.param_groups]
        
        self.min_lrs = [group['minimum_lr'] for group
                        in optimizer.param_groups]
        
        self.base_weight_decays = [group['weight_decay'] for group
                                   in optimizer.param_groups]
        
        self.policy = policy
        self.eta_on_restart_cb = eta_on_restart_cb
        self.eta_on_iteration_cb = eta_on_iteration_cb
        if policy_fn is not None:
            self.policy_fn = policy_fn
        elif self.policy == "cosine":
            self.policy_fn = CosinePolicy()
        elif self.policy == "arccosine":
            self.policy_fn = ArccosinePolicy()
        elif self.policy == "triangular":
            self.policy_fn = TriangularPolicy(triangular_step=triangular_step)
        elif self.policy == "triangular2":
            self.policy_fn = TriangularPolicy(triangular_step=triangular_step)
            self.eta_on_restart_cb = ReduceMaxLROnRestart(ratio=0.5)
        elif self.policy == "exp_range":
            self.policy_fn = TriangularPolicy(triangular_step=triangular_step)
            self.eta_on_iteration_cb = ExpReduceMaxLROnIteration(gamma=gamma)
            
        self.last_epoch = last_epoch
        self.batch_size = batch_size
        self.epoch_size = epoch_size
        
        self.iteration = 0
        self.total_iterations = 0
        
        self.t_mult = t_mult
        self.verbose = verbose
        self.restart_period = math.ceil(restart_period)
        self.restarts = 0
        self.t_epoch = -1
        self.epoch = -1
        
        self.eta_min = 0
        self.eta_max = 1
        
        self.end_of_period = False
        self.batch_increments = []
        self._set_batch_increment()
        
    def _on_restart(self):
        if self.eta_on_restart_cb is not None:
            self.eta_min, self.eta_max = self.eta_on_restart_cb(self.eta_min,
                                                                self.eta_max)
            
    def _on_iteration(self):
        if self.eta_on_iteration_cb is not None:
            self.eta_min, self.eta_max = self.eta_on_iteration_cb(self.eta_min,
                                                                  self.eta_max,
                                                                  self.total_iterations)
            
    def get_lr(self, t_cur):
        eta_t = (self.eta_min + (self.eta_max - self.eta_min)
                 * self.policy_fn(t_cur, self.restart_period))
        
        weight_decay_norm_multi = math.sqrt(self.batch_size /
                                            (self.epoch_size *
                                             self.restart_period))
        
        lrs = [min_lr + (base_lr - min_lr) * eta_t for base_lr, min_lr
               in zip(self.base_lrs, self.min_lrs)]
        weight_decays = [base_weight_decay #* eta_t * weight_decay_norm_multi
                         for base_weight_decay in self.base_weight_decays]
        
        if (self.t_epoch + 1) % self.restart_period < self.t_epoch:
            self.end_of_period = True
            
        if self.t_epoch % self.restart_period < self.t_epoch:
            if self.verbose:
                print("Restart {} at epoch {}".format(self.restarts + 1,
                                                      self.last_epoch))
            self.restart_period = math.ceil(self.restart_period * self.t_mult)
            self.restarts += 1
            self.t_epoch = 0
            self._on_restart()
            self.end_of_period = False
            
        return zip(lrs, weight_decays)
        
    def _set_batch_increment(self):
        d, r = divmod(self.epoch_size, self.batch_size)
        batches_in_epoch = d + 2 if r > 0 else d + 1
        self.iteration = 0
        self.batch_increments = torch.linspace(0, 1, batches_in_epoch).tolist()
        
    def step(self):
        self.last_epoch += 1
        self.t_epoch += 1
        self._set_batch_increment()
        self.batch_step()
        
    def batch_step(self):
        try:
            t_cur = self.t_epoch + self.batch_increments[self.iteration]
            self._on_iteration()
            self.iteration += 1
            self.total_iterations += 1
        except (IndexError):
            raise StopIteration("Epoch size and batch size used in the "
                                "training loop and while initializing "
                                "scheduler should be the same.")
        
        for param_group, (lr, weight_decay) in zip(self.optimizer.param_groups,
                                                   self.get_lr(t_cur)):
            param_group['lr'] = lr
            param_group['weight_decay'] = weight_decay

def normalized_cut_2d(edge_index, pos):
    row, col = edge_index
    edge_attr = torch.norm(pos[row] - pos[col], p=2, dim=1)
    return normalized_cut(edge_index, edge_attr, num_nodes=pos.size(0))

class DynamicReductionNetwork(nn.Module):
    # This model clusters nearest neighbour graphs
    # in two steps.
    # The latent space trained to group useful features at each level
    # of aggregration.
    # This allows single quantities to be regressed from complex point counts
    # in a location and orientation invariant way.
    # One encoding layer is used to abstract away the input features.
    def __init__(self, input_dim=5, hidden_dim=64, output_dim=1, k=16, aggr='add',
                 norm=torch.tensor([1./500., 1./500., 1./54., 1/25., 1./1000.])):
        super(DynamicReductionNetwork, self).__init__()

        self.datanorm = nn.Parameter(norm)

        self.k = k
        start_width = 2 * hidden_dim
        middle_width = 3 * hidden_dim // 2

        self.inputnet =  nn.Sequential(
            nn.Linear(input_dim, hidden_dim//2),
            nn.ELU(),
            nn.Linear(hidden_dim//2, hidden_dim),
            nn.ELU(),
            nn.Linear(hidden_dim, hidden_dim),
            nn.ELU()
        )

        convnn1 = nn.Sequential(nn.Linear(start_width, middle_width),
                                nn.ELU(),
                                nn.Linear(middle_width, hidden_dim),
                                nn.ELU(),
                                )
        convnn2 = nn.Sequential(nn.Linear(start_width, middle_width),
                                nn.ELU(),
                                nn.Linear(middle_width, hidden_dim),
                                nn.ELU(),
                                )
        self.edgeconv1 = EdgeConv(nn=convnn1, aggr=aggr)
        self.edgeconv2 = EdgeConv(nn=convnn2, aggr=aggr)
        
        self.output = nn.Sequential(nn.Linear(hidden_dim, hidden_dim),
                                    nn.ELU(),
                                    nn.Linear(hidden_dim, hidden_dim//2),
                                    nn.ELU(),
                                    nn.Linear(hidden_dim//2, output_dim))

    def forward(self, data):
        data.x = self.datanorm * data.x
        data.x = self.inputnet(data.x)

        data.edge_index = to_undirected(knn_graph(data.x, self.k, data.batch, loop=False, flow=self.edgeconv1.flow))
        data.x = self.edgeconv1(data.x, data.edge_index)

        weight = normalized_cut_2d(data.edge_index, data.x)
        cluster = graclus(data.edge_index, weight, data.x.size(0))
        data.edge_attr = None
        data = max_pool(cluster, data)

        data.edge_index = to_undirected(knn_graph(data.x, self.k, data.batch, loop=False, flow=self.edgeconv2.flow))
        data.x = self.edgeconv2(data.x, data.edge_index)

        weight = normalized_cut_2d(data.edge_index, data.x)
        cluster = graclus(data.edge_index, weight, data.x.size(0))
        x, batch = max_pool_x(cluster, data.x, data.batch)

        x = global_max_pool(x, batch)

        return self.output(x).squeeze(-1)


import os.path as osp

import torch
import torch.nn as nn
import torch.nn.functional as F
from torch_geometric.datasets import MNISTSuperpixels
import torch_geometric.transforms as T
from torch_geometric.data import DataLoader

import warnings
warnings.simplefilter('ignore')

batch_size = 256

path = osp.join('./', '..', 'data', 'MNIST')
transform = T.Cartesian(cat=False)
train_dataset = MNISTSuperpixels(path, True, transform=transform)
test_dataset = MNISTSuperpixels(path, False, transform=transform)
train_loader = DataLoader(train_dataset, batch_size=batch_size, shuffle=True)
test_loader = DataLoader(test_dataset, batch_size=batch_size, shuffle=False)

epoch_size = len(train_dataset)
print(epoch_size, batch_size)
d = train_dataset

print('features ->', d.num_features)
print('classes ->',d.num_classes)

hidden_dim = int(sys.argv[1])
print('hidden_dim = %d' % hidden_dim)


class Net(nn.Module):
    def __init__(self):
        super(Net, self).__init__()
        self.drn = DynamicReductionNetwork(input_dim=3, hidden_dim=hidden_dim,
                                           k=4,
                                           output_dim=d.num_classes, aggr='add',
                                           norm=torch.tensor([1., 1./27., 1./27.]))
    def forward(self, data):
        logits = self.drn(data)
        return F.log_softmax(logits, dim=1)

def print_model_summary(model):
    """Override as needed"""
    print(
        'Model: \n%s\nParameters: %i' %
        (model, sum(p.numel() for p in model.parameters()))
    )

device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
model = Net().to(device)
optimizer = torch.optim.AdamW(model.parameters(), lr=1e-3, weight_decay=1e-3)
scheduler = CyclicLRWithRestarts(optimizer, batch_size, epoch_size, restart_period=400, t_mult=1.2, policy="cosine")

print_model_summary(model)

def train(epoch):
    model.train()
    scheduler.step()
    
    for data in train_loader:
        data = data.to(device)
        mask = (data.x > 0.).squeeze()
        data.x = torch.cat([data.x, data.pos], dim=-1)
        data.x = data.x[mask,:]
        #print(data.x)
        data.pos = data.pos[mask,:]
        data.batch = data.batch[mask.squeeze()]
        optimizer.zero_grad()
        result = model(data)
        loss = F.nll_loss(result, data.y)
        loss.backward()
        #print(torch.unique(torch.argmax(result, dim=-1)))
        #print(torch.unique(data.y))
        optimizer.step()
        scheduler.batch_step()

def test():
    model.eval()
    correct = 0
    
    for data in test_loader:
        data = data.to(device)
        mask = (data.x > 0.).squeeze()
        data.x = torch.cat([data.x, data.pos], dim=-1)
        data.x = data.x[mask,:]
        #print(data.x)
        data.pos = data.pos[mask,:]
        data.batch = data.batch[mask.squeeze()]
        pred = model(data).max(1)[1]
        correct += pred.eq(data.y).sum().item()
    return correct / len(test_dataset)

for epoch in range(1, 401):
    train(epoch)
    test_acc = test()
    print('Epoch: {:02d}, Test: {:.4f}'.format(epoch, test_acc))


==> mnist.py <==
import os
import os.path as osp
import math

import numpy as np
import torch
import gc
import torch.nn as nn
import torch.nn.functional as F
import torch_geometric.transforms as T

from torch.utils.checkpoint import checkpoint
from torch_cluster import knn_graph

from torch_geometric.nn import EdgeConv, NNConv
from torch_geometric.nn.pool.edge_pool import EdgePooling

from torch_geometric.utils import normalized_cut
from torch_geometric.utils import remove_self_loops
from torch_geometric.utils.undirected import to_undirected
from torch_geometric.nn import (graclus, max_pool, max_pool_x,
                                global_mean_pool, global_max_pool,
                                global_add_pool)

transform = T.Cartesian(cat=False)

from torch.optim import Optimizer
from torch.optim.lr_scheduler import _LRScheduler
import math
import torch
import sys

class ReduceMaxLROnRestart:
    def __init__(self, ratio=0.75):
        self.ratio = ratio
        
        def __call__(self, eta_min, eta_max):
            return eta_min, eta_max * self.ratio
        
        
class ExpReduceMaxLROnIteration:
    def __init__(self, gamma=1):
        self.gamma = gamma
        
    def __call__(self, eta_min, eta_max, iterations):
        return eta_min, eta_max * self.gamma ** iterations


class CosinePolicy:
    def __call__(self, t_cur, restart_period):
        return 0.5 * (1. + math.cos(math.pi *
                                    (t_cur / restart_period)))
    
    
class ArccosinePolicy:
    def __call__(self, t_cur, restart_period):
        return (math.acos(max(-1, min(1, 2 * t_cur
                                      / restart_period - 1))) / math.pi)
    
    
class TriangularPolicy:
    def __init__(self, triangular_step=0.5):
        self.triangular_step = triangular_step
        
    def __call__(self, t_cur, restart_period):
        inflection_point = self.triangular_step * restart_period
        point_of_triangle = (t_cur / inflection_point
                             if t_cur < inflection_point
                             else 1.0 - (t_cur - inflection_point)
                             / (restart_period - inflection_point))
        return point_of_triangle
    
    
class CyclicLRWithRestarts(_LRScheduler):
    """Decays learning rate with cosine annealing, normalizes weight decay
    hyperparameter value, implements restarts.
    https://arxiv.org/abs/1711.05101
    Args:
        optimizer (Optimizer): Wrapped optimizer.
        batch_size: minibatch size
        epoch_size: training samples per epoch
        restart_period: epoch count in the first restart period
        t_mult: multiplication factor by which the next restart period will expand/shrink
        policy: ["cosine", "arccosine", "triangular", "triangular2", "exp_range"]
        min_lr: minimum allowed learning rate
        verbose: print a message on every restart
        gamma: exponent used in "exp_range" policy
        eta_on_restart_cb: callback executed on every restart, adjusts max or min lr
        eta_on_iteration_cb: callback executed on every iteration, adjusts max or min lr
        triangular_step: adjusts ratio of increasing/decreasing phases for triangular policy
    Example:
        >>> scheduler = CyclicLRWithRestarts(optimizer, 32, 1024, restart_period=5, t_mult=1.2)
        >>> for epoch in range(100):
        >>>     scheduler.step()
        >>>     train(...)
        >>>         ...
        >>>         optimizer.zero_grad()
        >>>         loss.backward()
        >>>         optimizer.step()
        >>>         scheduler.batch_step()
        >>>     validate(...)
    """
    
    def __init__(self, optimizer, batch_size, epoch_size, restart_period=100,
                 t_mult=2, last_epoch=-1, verbose=False,
                 policy="cosine", policy_fn=None, min_lr=1e-7,
                 eta_on_restart_cb=None, eta_on_iteration_cb=None,
                 gamma=1.0, triangular_step=0.5):
        
        if not isinstance(optimizer, Optimizer):
            raise TypeError('{} is not an Optimizer'.format(
                type(optimizer).__name__))
        
        self.optimizer = optimizer
        
        if last_epoch == -1:
            for group in optimizer.param_groups:
                group.setdefault('initial_lr', group['lr'])
                group.setdefault('minimum_lr', min_lr)
        else:
            for i, group in enumerate(optimizer.param_groups):
                if 'initial_lr' not in group:
                    raise KeyError("param 'initial_lr' is not specified "
                                   "in param_groups[{}] when resuming an"
                                   " optimizer".format(i))
                
        self.base_lrs = [group['initial_lr'] for group
                         in optimizer.param_groups]
        
        self.min_lrs = [group['minimum_lr'] for group
                        in optimizer.param_groups]
        
        self.base_weight_decays = [group['weight_decay'] for group
                                   in optimizer.param_groups]
        
        self.policy = policy
        self.eta_on_restart_cb = eta_on_restart_cb
        self.eta_on_iteration_cb = eta_on_iteration_cb
        if policy_fn is not None:
            self.policy_fn = policy_fn
        elif self.policy == "cosine":
            self.policy_fn = CosinePolicy()
        elif self.policy == "arccosine":
            self.policy_fn = ArccosinePolicy()
        elif self.policy == "triangular":
            self.policy_fn = TriangularPolicy(triangular_step=triangular_step)
        elif self.policy == "triangular2":
            self.policy_fn = TriangularPolicy(triangular_step=triangular_step)
            self.eta_on_restart_cb = ReduceMaxLROnRestart(ratio=0.5)
        elif self.policy == "exp_range":
            self.policy_fn = TriangularPolicy(triangular_step=triangular_step)
            self.eta_on_iteration_cb = ExpReduceMaxLROnIteration(gamma=gamma)
            
        self.last_epoch = last_epoch
        self.batch_size = batch_size
        self.epoch_size = epoch_size
        
        self.iteration = 0
        self.total_iterations = 0
        
        self.t_mult = t_mult
        self.verbose = verbose
        self.restart_period = math.ceil(restart_period)
        self.restarts = 0
        self.t_epoch = -1
        self.epoch = -1
        
        self.eta_min = 0
        self.eta_max = 1
        
        self.end_of_period = False
        self.batch_increments = []
        self._set_batch_increment()
        
    def _on_restart(self):
        if self.eta_on_restart_cb is not None:
            self.eta_min, self.eta_max = self.eta_on_restart_cb(self.eta_min,
                                                                self.eta_max)
            
    def _on_iteration(self):
        if self.eta_on_iteration_cb is not None:
            self.eta_min, self.eta_max = self.eta_on_iteration_cb(self.eta_min,
                                                                  self.eta_max,
                                                                  self.total_iterations)
            
    def get_lr(self, t_cur):
        eta_t = (self.eta_min + (self.eta_max - self.eta_min)
                 * self.policy_fn(t_cur, self.restart_period))
        
        weight_decay_norm_multi = math.sqrt(self.batch_size /
                                            (self.epoch_size *
                                             self.restart_period))
        
        lrs = [min_lr + (base_lr - min_lr) * eta_t for base_lr, min_lr
               in zip(self.base_lrs, self.min_lrs)]
        weight_decays = [base_weight_decay #* eta_t * weight_decay_norm_multi
                         for base_weight_decay in self.base_weight_decays]
        
        if (self.t_epoch + 1) % self.restart_period < self.t_epoch:
            self.end_of_period = True
            
        if self.t_epoch % self.restart_period < self.t_epoch:
            if self.verbose:
                print("Restart {} at epoch {}".format(self.restarts + 1,
                                                      self.last_epoch))
            self.restart_period = math.ceil(self.restart_period * self.t_mult)
            self.restarts += 1
            self.t_epoch = 0
            self._on_restart()
            self.end_of_period = False
            
        return zip(lrs, weight_decays)
        
    def _set_batch_increment(self):
        d, r = divmod(self.epoch_size, self.batch_size)
        batches_in_epoch = d + 2 if r > 0 else d + 1
        self.iteration = 0
        self.batch_increments = torch.linspace(0, 1, batches_in_epoch).tolist()
        
    def step(self):
        self.last_epoch += 1
        self.t_epoch += 1
        self._set_batch_increment()
        self.batch_step()
        
    def batch_step(self):
        try:
            t_cur = self.t_epoch + self.batch_increments[self.iteration]
            self._on_iteration()
            self.iteration += 1
            self.total_iterations += 1
        except (IndexError):
            raise StopIteration("Epoch size and batch size used in the "
                                "training loop and while initializing "
                                "scheduler should be the same.")
        
        for param_group, (lr, weight_decay) in zip(self.optimizer.param_groups,
                                                   self.get_lr(t_cur)):
            param_group['lr'] = lr
            param_group['weight_decay'] = weight_decay

def normalized_cut_2d(edge_index, pos):
    row, col = edge_index
    edge_attr = torch.norm(pos[row] - pos[col], p=2, dim=1)
    return normalized_cut(edge_index, edge_attr, num_nodes=pos.size(0))

class DynamicReductionNetwork(nn.Module):
    # This model clusters nearest neighbour graphs
    # in two steps.
    # The latent space trained to group useful features at each level
    # of aggregration.
    # This allows single quantities to be regressed from complex point counts
    # in a location and orientation invariant way.
    # One encoding layer is used to abstract away the input features.
    def __init__(self, input_dim=5, hidden_dim=64, output_dim=1, k=16, aggr='add',
                 norm=torch.tensor([1./500., 1./500., 1./54., 1/25., 1./1000.])):
        super(DynamicReductionNetwork, self).__init__()

        self.datanorm = nn.Parameter(norm)

        self.k = k
        start_width = 2 * hidden_dim
        middle_width = 3 * hidden_dim // 2

        self.inputnet =  nn.Sequential(
            nn.Linear(input_dim, hidden_dim//2),
            nn.ELU(),
            nn.Linear(hidden_dim//2, hidden_dim),
            nn.ELU(),
            nn.Linear(hidden_dim, hidden_dim),
            nn.ELU()
        )

        convnn1 = nn.Sequential(nn.Linear(start_width, middle_width),
                                nn.ELU(),
                                nn.Linear(middle_width, hidden_dim),
                                nn.ELU(),
                                )
        convnn2 = nn.Sequential(nn.Linear(start_width, middle_width),
                                nn.ELU(),
                                nn.Linear(middle_width, hidden_dim),
                                nn.ELU(),
                                )
        self.edgeconv1 = EdgeConv(nn=convnn1, aggr=aggr)
        self.edgeconv2 = EdgeConv(nn=convnn2, aggr=aggr)
        
        self.output = nn.Sequential(nn.Linear(hidden_dim, hidden_dim),
                                    nn.ELU(),
                                    nn.Linear(hidden_dim, hidden_dim//2),
                                    nn.ELU(),
                                    nn.Linear(hidden_dim//2, output_dim))

    def forward(self, data):
        data.x = self.datanorm * data.x
        data.x = self.inputnet(data.x)

        data.edge_index = to_undirected(knn_graph(data.x, self.k, data.batch, loop=False, flow=self.edgeconv1.flow))
        data.x = self.edgeconv1(data.x, data.edge_index)

        weight = normalized_cut_2d(data.edge_index, data.x)
        cluster = graclus(data.edge_index, weight, data.x.size(0))
        data.edge_attr = None
        data = max_pool(cluster, data)

        data.edge_index = to_undirected(knn_graph(data.x, self.k, data.batch, loop=False, flow=self.edgeconv2.flow))
        data.x = self.edgeconv2(data.x, data.edge_index)

        weight = normalized_cut_2d(data.edge_index, data.x)
        cluster = graclus(data.edge_index, weight, data.x.size(0))
        x, batch = max_pool_x(cluster, data.x, data.batch)

        x = global_max_pool(x, batch)

        return self.output(x).squeeze(-1)


import os.path as osp

import torch
import torch.nn as nn
import torch.nn.functional as F
from torch_geometric.datasets import MNISTSuperpixels
import torch_geometric.transforms as T
from torch_geometric.data import DataLoader

import warnings
warnings.simplefilter('ignore')

batch_size = 256

path = osp.join('./', '..', 'data', 'MNIST')
transform = T.Cartesian(cat=False)
train_dataset = MNISTSuperpixels(path, True, transform=transform)
test_dataset = MNISTSuperpixels(path, False, transform=transform)
train_loader = DataLoader(train_dataset, batch_size=batch_size, shuffle=True)
test_loader = DataLoader(test_dataset, batch_size=batch_size, shuffle=False)

epoch_size = len(train_dataset)
print(epoch_size, batch_size)
d = train_dataset

print('features ->', d.num_features)
print('classes ->',d.num_classes)

hidden_dim = int(sys.argv[1])
print('hidden_dim = %d' % hidden_dim)


class Net(nn.Module):
    def __init__(self):
        super(Net, self).__init__()
        self.drn = DynamicReductionNetwork(input_dim=3, hidden_dim=hidden_dim,
                                           k=4,
                                           output_dim=d.num_classes, aggr='add',
                                           norm=torch.tensor([1., 1./27., 1./27.]))
    def forward(self, data):
        logits = self.drn(data)
        return F.log_softmax(logits, dim=1)

def print_model_summary(model):
    """Override as needed"""
    print(
        'Model: \n%s\nParameters: %i' %
        (model, sum(p.numel() for p in model.parameters()))
    )

device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
model = Net().to(device)
optimizer = torch.optim.AdamW(model.parameters(), lr=1e-3, weight_decay=1e-3)
scheduler = CyclicLRWithRestarts(optimizer, batch_size, epoch_size, restart_period=400, t_mult=1.2, policy="cosine")

print_model_summary(model)

def train(epoch):
    model.train()
    scheduler.step()
    
    for data in train_loader:
        data = data.to(device)
        mask = (data.x > 0.).squeeze()
        data.x = torch.cat([data.x, data.pos], dim=-1)
        data.x = data.x[mask,:]
        #print(data.x)
        data.pos = data.pos[mask,:]
        data.batch = data.batch[mask.squeeze()]
        optimizer.zero_grad()
        result = model(data)
        loss = F.nll_loss(result, data.y)
        loss.backward()
        #print(torch.unique(torch.argmax(result, dim=-1)))
        #print(torch.unique(data.y))
        optimizer.step()
        scheduler.batch_step()

def test():
    model.eval()
    correct = 0
    
    for data in test_loader:
        data = data.to(device)
        mask = (data.x > 0.).squeeze()
        data.x = torch.cat([data.x, data.pos], dim=-1)
        data.x = data.x[mask,:]
        #print(data.x)
        data.pos = data.pos[mask,:]
        data.batch = data.batch[mask.squeeze()]
        pred = model(data).max(1)[1]
        correct += pred.eq(data.y).sum().item()
    return correct / len(test_dataset)

for epoch in range(1, 401):
    train(epoch)
    test_acc = test()
    print('Epoch: {:02d}, Test: {:.4f}'.format(epoch, test_acc))

